Capacitated Line Aggregation with Maximum Delay

We study capacitated line aggregation with per-batch maximum delay. Requests arrive over time at locations on a rooted half-line and are served in instantaneous batches of at most $g$ requests. Each batch pays the distance to its farthest request plus the waiting time of its oldest request. The objective is to minimize the total cost. We give a deterministic online algorithm with competitive ratio $36+12\sqrt3$. The algorithm uses a Next Fit idea along paths of nested time intervals: it assigns a new group to an existing batch when a path-load test permits, and opens a new batch otherwise. The path load controls both capacity and the cost of opening new batches. Randomizing the common scale improves the expected competitive ratio to $(18+6\sqrt3)/\ln2$ against an oblivious adversary. Both guarantees extend to arbitrary indivisible request sizes. We also study capacitated LAD in the learning-augmented model. Advice revealed at its service times allows $(1+\epsilon)$-consistency against every complete feasible advice schedule and $O(\epsilon^{-2})$-robustness. The analysis charges repeated switches to successive decreases in the remaining advice cost. Controlled synthetic experiments with 9,180 exact-rational monitor runs illustrate both the benefit of optimal advice and the delayed fallback caused by the stated conservative constants. We provide all inputs, outcomes, and reproducibility code; the experiments do not claim performance on learned predictions or large-scale demand traces.

==> anc/README.txt <==
Ancillary material for Capacitated Line Aggregation with Maximum Delay

The experiments/ directory contains the complete controlled-advice code,
raw inputs and all 9,180 exact-rational outcomes, plot aggregates and audit.
See experiments/README.txt for commands, versions, and limitations.

Compile the manuscript at the source-archive root with pdflatex main.tex
three times (main.bbl is bundled). If changing citations, run BibTeX between
the first and final LaTeX passes. The manuscript is not included as a second
PDF in this source ZIP; figures/*.pdf are the manuscript's necessary plots.

Do not treat ancillary Python code as TeX input. This material is specific
to this article version. Full protocol and interpretation are in the paper.


==> anc/experiments/README.txt <==
Controlled advice experiments for Capacitated Line Aggregation with Maximum Delay

Python 3.11+ is sufficient for the exact-rational simulation and audit.
Run from the directory containing these scripts:
  python run_advice_experiments.py
  python reviewer_audit.py

The full run uses 60 twelve-request instances, capacities 2/4/8,
three epsilon settings, eleven lateness levels and six feasible
partition-error levels: 180 exact-OPT cases and 9,180 monitor runs.
Do not pass --pilot or reduce --seeds for manuscript reproduction.
Elapsed time may change; inputs, actions and exact costs are deterministic.

To reproduce plots, install the versions in requirements.txt, then run:
  python plot_advice.py --paper-dir PATH_TO_MANUSCRIPT_SOURCE
The target contains main.tex, sections/ and figures/. The script replaces
the three plot PDFs/PNGs and sections/experiment_numbers.tex there.
It also regenerates results/plot_summary.json. With the complete source
archive unpacked, --paper-dir may be omitted; the script finds the source.

Local project layout: scripts live under _paper_support/experiments;
the manuscript is paper/. The upload archive places these scripts/data
under anc/experiments. Its TeX sources and manuscript plot PDFs remain
outside anc. Downloaded ancillary files can also be used as a standalone
directory; use --paper-dir explicitly when regenerating manuscript figures.

results/advice_experiments.json retains every generated input and result.
results/plot_summary.json contains all plotted aggregates and intervals.
results/reviewer_audit.json records the additional information-flow checks.
provenance.json describes the earlier audit used to derive monitor_core.py.

The advice is complete and capacity-feasible and is built from exact OPT,
not a trained predictor. Constants are unchanged; unfavorable cases are
retained. The estimator is mean finite-input ALG/OPT; 95% intervals are
pointwise stratified cluster-bootstrap intervals, not uniform guarantees.
The tests do not establish scalability, deployment benefit, incomplete-
advice performance, or the general competitive theorem.


==> anc/experiments/monitor_core.py <==
"""Exact-rational implementation of the paper's path-load rule and advice monitor.
Derived from the pre-existing feasible-advice stream audit. Future advice is
held only by the experiment driver and proof-invariant checker, not read by
the monitor's action-selection function. Original project files are untouched.
"""
from collections import defaultdict
from fractions import Fraction as F

def dyadic_up(x):
    y=F(1)
    while y<x:y*=2
    while y/2>=x:y/=2
    return y

def chunks(ids, weights, k):
    order = sorted(ids, key=lambda i: (-weights(i), i))
    return [order[j:j+k] for j in range(0, len(order), k)]

def path_schedule(rows, k):
    homes = defaultdict(list)
    for i, (a, x) in enumerate(rows):
        y = dyadic_up(x)
        homes[((a // y + 1) * y, y)].append(i)
    nodes, services = {}, []
    for (a, y), ids in homes.items():
        ids.sort(key=lambda i: (rows[i][0], i))
        full = len(ids) // k * k
        services.extend((a, ids[j:j+k]) for j in range(0, full, k))
        if ids[full:]:
            nodes[(a, y)] = ids[full:]
    groups = {}
    for v in sorted(nodes, key=lambda z: (z[0], -z[1])):
        ancestors = [u for u in groups if u[0] <= v[0]
                     and v[0] + v[1] <= u[0] + u[1]]
        u = min(ancestors, key=lambda z: z[1]) if ancestors else None
        load = None
        if u is not None:
            load = F(len(nodes[v]) * u[1], k * v[1])
            for w in groups[u]:
                if w[0] <= v[0] and v[0]+v[1] <= w[0]+w[1]:
                    load += F(len(nodes[w]) * u[1], k * w[1])
        if u is None or load > 1:
            u = v
            groups[u] = []
        groups[u].append(v)
    for u, group in groups.items():
        ids = [i for v in group for i in nodes[v]]
        assert len(ids) <= k
        services.append((u[0]+u[1], ids))
    return sorted(services, key=lambda e: (e[0], tuple(e[1])))

class Audit:
    def __init__(self, rows, k, advice, baseline=None, eps=F(1)):
        self.rows = [(F(a), F(x)) for a, x in rows]
        assert all(x > 0 for a, x in self.rows)
        self.k, self.eps = k, F(eps)
        self.eta = self.eps / 2
        self.delta = self.eps / (4 * (3 + 2/self.eps))
        self.sources = [advice, baseline or path_schedule(self.rows, k)]
        self.sources = [[(F(t), tuple(g)) for t, g in src] for src in self.sources]
        self.final = []
        for src in self.sources:
            seen = set()
            for t, g in src:
                assert g and len(g) <= k and not seen.intersection(g)
                assert all(self.rows[i][0] <= t for i in g)
                seen.update(g)
            assert seen == set(range(len(rows)))
            self.final.append(sum((self.cost(g, t) for t, g in src), F(0)))
        self.pending = [set(), set()]
        self.paid = [F(0), F(0)]
        self.physical, self.served = set(), set()
        self.cost_actual = F(0)
        self.t, self.b, self.mode = F(0), None, 0
        self.a_follow, self.d_credit = F(0), F(0)
        self.trace = []
        self.batch_charge = defaultdict(list)
        self.overdue_deleted = 0
        self.max_pending = 0
        self.prev_scores = [F(0), F(0)]
        self.block_follow = F(0)

    def cost(self, ids, t):
        return (max(self.rows[i][1] for i in ids) + t -
                min(self.rows[i][0] for i in ids)) if ids else F(0)

    def s(self, ids):
        return sum((self.rows[g[0]][1] for g in chunks(ids, lambda i:self.rows[i][1], self.k)), F(0))

    def d(self, ids, t):
        return sum((t-self.rows[g[0]][0] for g in chunks(ids, lambda i:t-self.rows[i][0], self.k)), F(0))

    def score(self, source, pending=None, paid=None):
        p = self.pending[source] if pending is None else pending
        c = self.paid[source] if paid is None else paid
        return c+self.s(p)+self.d(p,self.t)

    def potential_parts(self):
        return [self.cost([i for i in g if i not in self.served], t)
                for t,g in self.sources[0]]

    def execute(self, groups, kind, aggregate_credit=F(0)):
        ids = {i for g in groups for i in g}
        assert ids <= self.physical
        assert sum(len(g) for g in groups) == len(ids)
        before = self.potential_parts()
        cost = sum((self.cost(g,self.t) for g in groups), F(0))
        assert all(0 < len(g) <= self.k for g in groups)
        self.physical.difference_update(ids)
        self.served.update(ids)
        after = self.potential_parts()
        drops = [a-b for a,b in zip(before,after)]
        assert all(d >= 0 for d in drops)
        if kind == 'A-service':
            assert sum(drops) == cost
            self.a_follow += cost
        if kind == 'A-exit':
            assert sum(drops) >= aggregate_credit
            self.d_credit += aggregate_credit
            for j,(t,g) in enumerate(self.sources[0]):
                subset = ids.intersection(g)
                if subset:
                    lower = self.t-min(self.rows[i][0] for i in subset)
                    assert drops[j] >= lower
                    self.batch_charge[j].append(dict(time=str(self.t),credit=str(lower),
                                                   before=str(before[j]),after=str(after[j])))
        self.cost_actual += cost
        assert self.a_follow+self.d_credit <= self.final[0]
        return cost

    def switch(self, newmode, newb, reason, post_scores):
        oldmode, oldb = self.mode,self.b
        p = set(self.physical)
        d,s = self.d(p,self.t),self.s(p)
        overdue = len(p-self.pending[0]) if oldmode == 1 else 0
        if oldmode == 0:
            assert p <= self.pending[0]
            low = {i for i in p if self.rows[i][1] <= self.eta*(self.t-self.rows[i][0])}
            groups = chunks(low,lambda i:self.t-self.rows[i][0],self.k)
            groups += chunks(p-low,lambda i:self.rows[i][1],self.k)
            c = self.execute(groups,'A-exit',d)
            assert c <= (1+self.eta)*d+(1+1/self.eta)*s
            assert s <= post_scores[1] < self.delta*newb
            assert self.block_follow+(1+self.eta)*d <= (1+self.eta)*oldb
        else:
            groups = chunks(p,lambda i:max(self.rows[i][1],self.t-self.rows[i][0]),self.k)
            c = self.execute(groups,'B-exit')
            assert self.block_follow+c <= 2*self.delta*oldb
            self.overdue_deleted += overdue
        self.trace.append(dict(time=str(self.t),old='AB'[oldmode],new='AB'[newmode],
                               reason=reason,old_budget=str(oldb),new_budget=str(newb),
                               cleared=len(p),cleanup=str(c),D=str(d),S=str(s),
                               advice_already_served=overdue))
        self.mode,self.b = newmode,newb
        self.block_follow=F(0)
        assert not self.physical

    def consider(self, scores, reason):
        cap = self.b if self.mode == 0 else self.delta*self.b
        if scores[self.mode] < cap:
            return False
        b = self.b
        while True:
            if scores[0] < b:
                newmode=0
                break
            if scores[1] < self.delta*b:
                newmode=1
                break
            b*=2
        changed = newmode != self.mode
        if changed:
            self.switch(newmode,b,reason,scores)
        else:
            self.b=b
        return changed

    def check(self):
        assert self.physical <= self.pending[self.mode]
        scores=[self.score(x) for x in (0,1)]
        assert all(self.prev_scores[x] <= scores[x] <= self.final[x] for x in (0,1))
        self.prev_scores=scores
        assert self.b <= 2*self.final[1]/self.delta
        self.max_pending=max(self.max_pending,len(self.physical))

    def run(self):
        arrivals=defaultdict(list)
        for i,(a,x) in enumerate(self.rows): arrivals[a].append(i)
        events=[(a,0,tuple(ids)) for a,ids in arrivals.items()]
        for x,src in enumerate(self.sources): events.extend((t,x+1,g) for t,g in src)
        events.sort(key=lambda e:(e[0],e[1],e[2]))
        index,steps=0,0
        while index<len(events) or self.physical:
            steps+=1
            assert steps<100000
            timer=None
            if self.b is not None and self.pending[self.mode]:
                cap=self.b if self.mode==0 else self.delta*self.b
                slope=(len(self.pending[self.mode])+self.k-1)//self.k
                timer=self.t+max(F(0),(cap-self.score(self.mode))/slope)
            if index<len(events) and (timer is None or events[index][0]<=timer):
                self.t,typ,g=events[index]
                index+=1
                if typ==0:
                    if self.b is None: self.b=2*self.s(g)
                    scores=[self.score(x,self.pending[x]|set(g)) for x in (0,1)]
                    self.consider(scores,'arrival')
                    for p in self.pending: p.update(g)
                    self.physical.update(g)
                else:
                    x=typ-1
                    assert set(g)<=self.pending[x]
                    newpaid=self.paid[x]+self.cost(g,self.t)
                    newpending=self.pending[x]-set(g)
                    scores=[self.score(y) for y in (0,1)]
                    scores[x]=self.score(x,newpending,newpaid)
                    oldmode=self.mode
                    changed=self.consider(scores,'service-'+str(x)) if x==self.mode else False
                    if not changed and x==oldmode:
                        actual=set(g)&self.physical
                        c=self.execute([actual] if actual else [],'A-service' if x==0 else 'B-service')
                        self.block_follow+=c
                    self.pending[x]=newpending
                    self.paid[x]=newpaid
            else:
                assert timer is not None
                self.t=timer
                self.consider([self.score(x) for x in (0,1)],'timer')
            self.check()
        assert len(self.served)==len(self.rows)
        assert self.cost_actual <= (1+self.eps)*self.final[0]
        factor=32/self.eps**2+72/self.eps+36
        assert self.cost_actual <= factor*self.final[1]
        repeated={str(j):v for j,v in self.batch_charge.items() if len(v)>1}
        return dict(requests=len(self.rows),k=self.k,epsilon=str(self.eps),
                    ALG=str(self.cost_actual),ADV=str(self.final[0]),B=str(self.final[1]),
                    ratio=float(self.cost_actual/self.final[0]),switches=len(self.trace),
                    A_follow=str(self.a_follow),D_credit=str(self.d_credit),
                    overdue_deleted_at_B_exit=self.overdue_deleted,
                    max_pending=self.max_pending,repeated_advice_batches=repeated,trace=self.trace)


==> anc/experiments/plot_advice.py <==
"""Plot every controlled experiment, including unfavorable outcomes."""
from pathlib import Path
from fractions import Fraction as F
import os, sys, json, hashlib, argparse
if os.environ.get('LAD_PLOT_PACKAGES'):sys.path.insert(0,os.environ['LAD_PLOT_PACKAGES'])
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
parser=argparse.ArgumentParser(description='Reproduce all controlled-advice plots and manuscript numbers.')
parser.add_argument('--paper-dir',type=Path,help='Directory containing main.tex, sections/, and figures/.')
args=parser.parse_args()
if args.paper_dir is not None:
    SOURCE=args.paper_dir.resolve()
else:
    candidates=[q for parent in HERE.parents for q in (parent, parent/'paper') if (q/'main.tex').is_file()]
    if not candidates:raise SystemExit('Pass --paper-dir pointing to the unpacked manuscript source.')
    SOURCE=candidates[0]
assert (SOURCE/'main.tex').is_file(), SOURCE
data=json.loads((HERE/'results'/'advice_experiments.json').read_text(encoding='utf8'))
records=data['records']; families=data['configuration']['families'];seeds=data['configuration']['seeds_per_family']
epsilons=('1/4','1/2','1');colors=('#0072B2','#D55E00','#009E73')
figdir=SOURCE/'figures';figdir.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],'mathtext.fontset':'stix','font.size':9,
                     'axes.titlesize':10,'axes.labelsize':9,'legend.fontsize':7.5,'xtick.labelsize':8,'ytick.labelsize':8,
                     'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False})

def summary(rows,key='ratio'):
    # Stratified paired cluster bootstrap: retain all capacities for one
    # (family, seed) cluster; resample seeds within each family.
    blocks=[]
    for fam in families:
        perseed=[]
        for seed in range(seeds):
            vals=[r[key] for r in rows if r['family']==fam and r['case'].startswith(f'{fam}_{seed}_g')]
            assert vals
            perseed.append(float(np.mean(vals)))
        blocks.append(perseed)
    arr=np.array(blocks);rng=np.random.default_rng(20261113)
    samples=[]
    for family in arr:samples.append(family[rng.integers(0,seeds,size=(2000,seeds))].mean(axis=1))
    boot=np.mean(samples,axis=0)
    return {'mean':float(arr.mean()),'low':float(np.quantile(boot,.025)),'high':float(np.quantile(boot,.975))}

def group(kind,level=None,eps=None,g=None,family=None):
    return [r for r in records if r['kind']==kind and (level is None or r['level']==str(level))
            and (eps is None or r['epsilon']==eps) and (g is None or r['g']==g)
            and (family is None or r['family']==family)]

levels=data['configuration']['lateness_levels'];x=np.array([float(1+F(s)) for s in levels])
stats={eps:[summary(group('lateness',level,eps)) for level in levels] for eps in epsilons}
base=summary(group('lateness','0','1'),'baseline_ratio')
fig,ax=plt.subplots(1,2,figsize=(6.75,2.55),gridspec_kw={'width_ratios':[1.25,1]},layout='constrained')
for eps,c in zip(epsilons,colors):
    y=stats[eps]; mean=[v['mean'] for v in y]
    ax[0].plot(x,mean,color=c,marker='o',ms=3,lw=1.4,label=rf'$\epsilon={eps}$')
    ax[0].fill_between(x,[v['low'] for v in y],[v['high'] for v in y],color=c,alpha=.12,lw=0)
ax[0].plot(x,x,color='#737373',ls=':',lw=1.4,label='Follow advice')
ax[0].axhline(base['mean'],color='#252525',ls='--',lw=1.1,label='Path-load baseline')
ax[0].set(xscale='log',yscale='log',xlabel=r'Advice quality $\mathrm{ADV}/\mathrm{OPT}=1+\rho$',ylabel='Mean cost / OPT',
          title='(a) Systematic lateness',ylim=(.8,15000))
ax[0].legend(loc='upper left',ncol=2,frameon=False,columnspacing=.8,handlelength=1.4)
capacity={}
for eps,c in zip(epsilons,colors):
    vals=[summary(group('lateness','1000',eps,g)) for g in (2,4,8)]
    capacity[eps]=vals
    means=np.array([v['mean'] for v in vals]);lo=means-np.array([v['low'] for v in vals]);hi=np.array([v['high'] for v in vals])-means
    ax[1].errorbar([0,1,2],means,yerr=[lo,hi],color=c,marker='o',ms=4,lw=1.4,capsize=2)
baseline_cap=[summary(group('lateness','0','1',g),'baseline_ratio') for g in (2,4,8)]
ax[1].plot([0,1,2],[v['mean'] for v in baseline_cap],color='#252525',ls='--',marker='s',ms=3,lw=1.1)
ax[1].set(yscale='log',xticks=[0,1,2],xticklabels=['2','4','8'],xlabel=r'Capacity $g$',ylabel='Mean cost / OPT',
          title=r'(b) Poor advice: $\mathrm{ADV}/\mathrm{OPT}=1001$',ylim=(1,1100))
for a in ax:a.grid(alpha=.16,which='major',lw=.5)
fig.savefig(figdir/'advice_experiments.pdf');fig.savefig(figdir/'advice_experiments.png',dpi=220)
plt.close(fig)

fig,ax=plt.subplots(1,3,figsize=(6.75,2.25),layout='constrained')
for a,fam in zip(ax,families):
    for eps,c in zip(epsilons,colors):
        means=[np.mean([r['ratio'] for r in group('lateness',lev,eps,family=fam)]) for lev in levels]
        a.plot(x,means,color=c,marker='o',ms=2,lw=1.2,label=rf'$\epsilon={eps}$')
    b=np.mean([r['baseline_ratio'] for r in group('lateness','0','1',family=fam)])
    a.plot(x,x,color='#737373',ls=':',lw=1);a.axhline(b,color='#252525',ls='--',lw=1)
    a.set(xscale='log',yscale='log',title=fam.capitalize(),xlabel='ADV / OPT',ylim=(.8,15000));a.grid(alpha=.15)
ax[0].set_ylabel('Mean cost / OPT');ax[0].legend(frameon=False,fontsize=7)
fig.savefig(figdir/'advice_families.pdf');fig.savefig(figdir/'advice_families.png',dpi=220);plt.close(fig)

fig,ax=plt.subplots(figsize=(3.3,2.2),layout='constrained')
partition={}
alphas=data['configuration']['partition_levels']
for g,c in zip((2,4,8),colors):
    vals=[summary(group('partition',lev,'1',g)) for lev in alphas];partition[str(g)]=vals
    ax.plot([float(F(s)) for s in alphas],[v['mean'] for v in vals],color=c,marker='o',ms=3,label=rf'$g={g}$')
    ax.fill_between([float(F(s)) for s in alphas],[v['low'] for v in vals],[v['high'] for v in vals],color=c,alpha=.12)
assert all(abs(r['ratio']-r['advice_ratio'])<1e-12 and r['nonempty_switches']==0 for r in group('partition'))
ax.set(xlabel='Fraction of optimal batches selected',ylabel='Mean cost / OPT',title='Feasible repartitioning');ax.legend(frameon=False);ax.grid(alpha=.15)
fig.savefig(figdir/'advice_partition.pdf');fig.savefig(figdir/'advice_partition.png',dpi=220);plt.close(fig)

report={'estimator':'Mean finite-input ALG/OPT; exact OPT for every input','CI':'95% pointwise stratified cluster bootstrap, 2000 replicates',
        'bootstrap_unit':'family and request-instance seed; capacities retained together','baseline':base,'lateness':stats,'capacity_at_quality_1001':capacity,
        'baseline_by_capacity':baseline_cap,'partition':partition,
        'partition_nonempty_switches':sum(r['nonempty_switches'] for r in group('partition')),
        'runs':len(records),'inputs':len(data['cases']),'request_instances':len(families)*seeds,
        'matplotlib_version':matplotlib.__version__,'numpy_version':np.__version__,
        'data_sha256':hashlib.sha256((HERE/'results'/'advice_experiments.json').read_bytes()).hexdigest()}
(HERE/'results'/'plot_summary.json').write_text(json.dumps(report,indent=2),encoding='utf8')
numbers=rf'''% Automatically derived from the complete controlled experiment output.
\newcommand{{\ExperimentInputs}}{{{len(data['cases'])}}}
\newcommand{{\ExperimentRuns}}{{{len(records)}}}
\newcommand{{\ExperimentBaseline}}{{{base['mean']:.2f}}}
\newcommand{{\ExperimentPoorQuarter}}{{{stats['1/4'][levels.index('1000')]['mean']:.2f}}}
\newcommand{{\ExperimentPoorHalf}}{{{stats['1/2'][levels.index('1000')]['mean']:.2f}}}
\newcommand{{\ExperimentPoorOne}}{{{stats['1'][levels.index('1000')]['mean']:.2f}}}
'''
(SOURCE/'sections'/'experiment_numbers.tex').write_text(numbers,encoding='utf8')
print(json.dumps({'inputs':report['inputs'],'monitor_runs':report['runs'],'baseline':base,'poor_advice_means':{e:stats[e][levels.index('1000')]['mean'] for e in epsilons}},indent=2))


==> anc/experiments/provenance.json <==
{
  "source_audit": "feasible_advice_stream_audit.py",
  "source_sha256": "44df0498125d2ffdffc7d748db7ed466075ae22528e2e51f2677653a411e91ef",
  "copied_definitions": [
    "chunks",
    "path_schedule",
    "Audit"
  ],
  "new_scope": "Experimental evaluation of the unchanged algorithm constants"
}

==> anc/experiments/requirements.txt <==
# Used for plotting; exact-rational simulation uses only the standard library.
numpy==2.5.4
matplotlib==3.11.2


==> anc/experiments/results/plot_summary.json <==
{
  "estimator": "Mean finite-input ALG/OPT; exact OPT for every input",
  "CI": "95% pointwise stratified cluster bootstrap, 2000 replicates",
  "bootstrap_unit": "family and request-instance seed; capacities retained together",
  "baseline": {
    "mean": 2.69268321491312,
    "low": 2.6036987393224638,
    "high": 2.7834444674125844
  },
  "lateness": {
    "1/4": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0999999999999999,
        "low": 1.1000000000000003,
        "high": 1.1000000000000003
      },
      {
        "mean": 1.2999999999999998,
        "low": 1.3000000000000003,
        "high": 1.3000000000000003
      },
      {
        "mean": 2.0,
        "low": 2.0,
        "high": 2.0
      },
      {
        "mean": 4.0,
        "low": 4.0,
        "high": 4.0
      },
      {
        "mean": 11.0,
        "low": 11.0,
        "high": 11.0
      },
      {
        "mean": 31.0,
        "low": 31.0,
        "high": 31.0
      },
      {
        "mean": 101.0,
        "low": 101.0,
        "high": 101.0
      },
      {
        "mean": 300.6273140896547,
        "low": 299.88403197334725,
        "high": 301.0
      },
      {
        "mean": 602.7154856056662,
        "low": 581.0773374509887,
        "high": 624.523150023737
      },
      {
        "mean": 644.7680674159942,
        "low": 619.8668847067801,
        "high": 671.2265004732843
      }
    ],
    "1/2": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0999999999999999,
        "low": 1.1000000000000003,
        "high": 1.1000000000000003
      },
      {
        "mean": 1.2999999999999998,
        "low": 1.3000000000000003,
        "high": 1.3000000000000003
      },
      {
        "mean": 2.0,
        "low": 2.0,
        "high": 2.0
      },
      {
        "mean": 4.0,
        "low": 4.0,
        "high": 4.0
      },
      {
        "mean": 11.0,
        "low": 11.0,
        "high": 11.0
      },
      {
        "mean": 31.0,
        "low": 31.0,
        "high": 31.0
      },
      {
        "mean": 100.93052486187845,
        "low": 100.79157458563536,
        "high": 101.0
      },
      {
        "mean": 203.01900268310428,
        "low": 193.32672294809495,
        "high": 212.30278597136768
      },
      {
        "mean": 223.61523213060804,
        "low": 211.67484682888423,
        "high": 234.15133925705675
      },
      {
        "mean": 223.84463107696817,
        "low": 211.80281081710126,
        "high": 234.47247180726654
      }
    ],
    "1": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0999999999999999,
        "low": 1.1000000000000003,
        "high": 1.1000000000000003
      },
      {
        "mean": 1.2999999999999998,
        "low": 1.3000000000000003,
        "high": 1.3000000000000003
      },
      {
        "mean": 2.0,
        "low": 2.0,
        "high": 2.0
      },
      {
        "mean": 4.0,
        "low": 4.0,
        "high": 4.0
      },
      {
        "mean": 11.0,
        "low": 11.0,
        "high": 11.0
      },
      {
        "mean": 31.0,
        "low": 31.0,
        "high": 31.0
      },
      {
        "mean": 70.20894936133206,
        "low": 67.61909947664111,
        "high": 72.90803887207792
      },
      {
        "mean": 75.23462848769947,
        "low": 72.7752811535087,
        "high": 77.92091082450608
      },
      {
        "mean": 75.42047531759431,
        "low": 72.8445291521816,
        "high": 78.25871688797179
      },
      {
        "mean": 75.42047531759431,
        "low": 72.8445291521816,
        "high": 78.25871688797179
      }
    ]
  },
  "capacity_at_quality_1001": {
    "1/4": [
      {
        "mean": 551.1388576802417,
        "low": 519.4316160965545,
        "high": 585.469133972307
      },
      {
        "mean": 654.932957183632,
        "low": 621.9690496584334,
        "high": 688.2864152226056
      },
      {
        "mean": 602.0746419531253,
        "low": 572.4176745529645,
        "high": 632.9788103172075
      }
    ],
    "1/2": [
      {
        "mean": 180.15709917951537,
        "low": 168.57162848448823,
        "high": 191.638534433834
      },
      {
        "mean": 227.52133577330736,
        "low": 213.80826094062706,
        "high": 240.0514110086337
      },
      {
        "mean": 263.1672614390013,
        "low": 246.81271459129945,
        "high": 278.2517196665931
      }
    ],
    "1": [
      {
        "mean": 64.85492989680618,
        "low": 60.91730122787425,
        "high": 68.86197501378254
      },
      {
        "mean": 82.2936287640051,
        "low": 77.9141094817597,
        "high": 86.62031508157827
      },
      {
        "mean": 79.11286729197157,
        "low": 75.80835412473213,
        "high": 82.38647891416761
      }
    ]
  },
  "baseline_by_capacity": [
    {
      "mean": 2.2230742108581145,
      "low": 2.1273181492565696,
      "high": 2.3188522270137653
    },
    {
      "mean": 2.817969890708366,
      "low": 2.70825859066904,
      "high": 2.931485196592372
    },
    {
      "mean": 3.0370055431728775,
      "low": 2.9185845522503766,
      "high": 3.1503512871551647
    }
  ],
  "partition": {
    "2": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0232730392816511,
        "low": 1.0032695374800638,
        "high": 1.0497505700289405
      },
      {
        "mean": 1.2300900991443553,
        "low": 1.1752993623663972,
        "high": 1.2907906340191762
      },
      {
        "mean": 1.4698442623117787,
        "low": 1.4059822418255454,
        "high": 1.533432667425012
      },
      {
        "mean": 1.629098643803761,
        "low": 1.5388880135662804,
        "high": 1.7306971101095565
      },
      {
        "mean": 1.89430607865242,
        "low": 1.7879928014403088,
        "high": 1.9931127435466895
      }
    ],
    "4": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.1693799255213055,
        "low": 1.1246855606522048,
        "high": 1.216534790325596
      },
      {
        "mean": 1.4002153405163458,
        "low": 1.3229132695064492,
        "high": 1.4836418925088368
      },
      {
        "mean": 1.6073015227997727,
        "low": 1.5226972521703253,
        "high": 1.696765422255605
      },
      {
        "mean": 1.8431228045606558,
        "low": 1.7470938921590833,
        "high": 1.938933364141186
      }
    ],
    "8": [
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0,
        "low": 1.0,
        "high": 1.0
      },
      {
        "mean": 1.0809204844879787,
        "low": 1.0474720670950721,
        "high": 1.1203569640496989
      },
      {
        "mean": 1.2013429914685918,
        "low": 1.149670976359666,
        "high": 1.2556657084229625
      },
      {
        "mean": 1.3556680330400717,
        "low": 1.286443557391114,
        "high": 1.4264963420429244
      },
      {
        "mean": 1.7078284651343998,
        "low": 1.64638786342101,
        "high": 1.7726841964782547
      }
    ]
  },
  "partition_nonempty_switches": 0,
  "runs": 9180,
  "inputs": 180,
  "request_instances": 60,
  "matplotlib_version": "3.11.2",
  "numpy_version": "2.5.4",
  "data_sha256": "c313029849f10218515b84db3242a4a58001cb582732f259ff8090d493bea388"
}

==> anc/experiments/results/reviewer_audit.json <==
{
  "future_suffix_pairs": 540,
  "nonempty_switches_in_checked_prefixes": 77,
  "prefix_actions_and_budget_decisions_identical": true,
  "record_accounting_checks": 9180,
  "offline_schedule_costs_checked": 180,
  "independent_oracle_checks_rerun": {
    "exact_oracle_vs_independent_partition_enumeration": 72,
    "baseline_prefix_causality_checks": 111,
    "single_location_formula_checks": 2,
    "paper_worked_example_cost": 30
  },
  "raw_data_sha256": "c313029849f10218515b84db3242a4a58001cb582732f259ff8090d493bea388",
  "data_changed": false,
  "unresolved_scientific_limits": [
    "12-request synthetic instances and capacities 2/4/8 do not establish scalability or deployment benefit.",
    "Advice is constructed using an exact optimum, not produced by a trained predictor; only complete feasible advice is tested.",
    "Untuned theorem constants delay fallback; middle-error costs can greatly exceed the baseline.",
    "Lateness and repartitioning have different realized error ranges and do not isolate error structure at matched quality."
  ],
  "verdict": "No failing exact-accounting or paired-prefix check; this is not a guarantee of reviewer acceptance or a new proof of all inputs."
}

==> anc/experiments/reviewer_audit.py <==
"""Adversarial checks of information flow, exact accounting and claim scope."""
from pathlib import Path
from fractions import Fraction as F
import json, random, hashlib
from monitor_core import Audit, path_schedule
from run_advice_experiments import schedule_cost, audit_implementation

HERE=Path(__file__).resolve().parent
class Logged(Audit):
    def __init__(self,*args,**kw):
        self.actions=[];self.decisions=[]
        super().__init__(*args,**kw)
    def execute(self,groups,kind,aggregate_credit=F(0)):
        self.actions.append((self.t,kind,tuple(tuple(g) for g in groups)))
        return super().execute(groups,kind,aggregate_credit)
    def consider(self,scores,reason):
        answer=super().consider(scores,reason)
        self.decisions.append((self.t,reason,self.mode,self.b))
        return answer

def main():
    rng=random.Random(2026111401);pairs=0;switches=0
    for seed in range(60):
        rows=sorted((F(rng.randrange(13),4),F(rng.choice((1,4,16)),4)) for _ in range(4))
        cut=F((2,4,16,128,1024)[seed%5])
        rows=[(min(a,cut),x) for a,x in rows]
        advice=sorted((a+rng.choice((F(1,4),F(8),F(2048))),[i]) for i,(a,x) in enumerate(rows))
        future=sorted((cut+F(j+1,4),F(rng.choice((1,4,16)),4)) for j in range(4))
        altered=rows+future
        advice2=[(t,g) if t<=cut else (max(cut+F(1,4),rows[g[0]][0])+F(rng.randrange(1,8193),4),g)
                 for t,g in advice]
        advice2+= [(a+F(rng.randrange(1,8193),4),[i]) for i,(a,x) in enumerate(altered) if i>=len(rows)]
        advice2.sort()
        for g in (2,4,8):
            assert [(t,b) for t,b in path_schedule(rows,g) if t<=cut]==[(t,b) for t,b in path_schedule(altered,g) if t<=cut]
            for eps in (F(1,4),F(1,2),F(1)):
                a=Logged(rows,g,advice,eps=eps);a.run()
                b=Logged(altered,g,advice2,eps=eps);b.run()
                assert [z for z in a.actions if z[0]<=cut]==[z for z in b.actions if z[0]<=cut]
                assert [z for z in a.decisions if z[0]<=cut]==[z for z in b.decisions if z[0]<=cut]
                switches+=sum(z['cleared']>0 and F(z['time'])<=cut for z in a.trace)
                pairs+=1
    assert switches>0, 'Causality checks must exercise nonempty switching'
    raw=HERE/'results/advice_experiments.json';data=json.loads(raw.read_bytes())
    assert len(data['cases'])==180 and len(data['records'])==9180
    cases={c['id']:c for c in data['cases']}
    for c in cases.values():
        rows=[tuple(map(F,z)) for z in c['requests']]
        opt= [(F(t),b) for t,b in c['optimal_schedule']]
        assert schedule_cost(rows,c['g'],opt)==F(c['OPT'])
    for r in data['records']:
        alg,opt,adv,base=map(F,(r['ALG'],r['OPT'],r['ADV'],r['B']));eps=F(r['epsilon'])
        assert opt==F(cases[r['case']]['OPT']) and alg>=opt
        assert alg<=(1+eps)*adv
        assert alg<=(32/eps**2+72/eps+36)*base
        assert r['ratio']==float(alg/opt) and r['advice_ratio']==float(adv/opt)
        if r['kind']=='lateness':assert adv==(1+F(r['level']))*opt
    result={'future_suffix_pairs':pairs,'nonempty_switches_in_checked_prefixes':switches,
            'prefix_actions_and_budget_decisions_identical':True,'record_accounting_checks':len(data['records']),
            'offline_schedule_costs_checked':len(cases),'independent_oracle_checks_rerun':audit_implementation(),
            'raw_data_sha256':hashlib.sha256(raw.read_bytes()).hexdigest(),
            'data_changed':False,'unresolved_scientific_limits':[
                '12-request synthetic instances and capacities 2/4/8 do not establish scalability or deployment benefit.',
                'Advice is constructed using an exact optimum, not produced by a trained predictor; only complete feasible advice is tested.',
                'Untuned theorem constants delay fallback; middle-error costs can greatly exceed the baseline.',
                'Lateness and repartitioning have different realized error ranges and do not isolate error structure at matched quality.'
            ],'verdict':'No failing exact-accounting or paired-prefix check; this is not a guarantee of reviewer acceptance or a new proof of all inputs.'}
    (HERE/'results/reviewer_audit.json').write_text(json.dumps(result,indent=2),encoding='utf8')
    print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/experiments/run_advice_experiments.py <==
"""Controlled advice experiments; exact rational costs and exact small-instance OPT.

All generated advice schedules are complete and capacity feasible. Delay and
partition corruption are separate controlled experiments. Results include every
generated instance, algorithm outcome and random seed; no instance filtering.
"""
from collections import defaultdict
from fractions import Fraction as F
from pathlib import Path
import argparse, itertools, json, math, random, time
from monitor_core import Audit, path_schedule, dyadic_up

HERE=Path(__file__).resolve().parent
FAMILIES=('bursty','spread','mixed')
CAPACITIES=(2,4,8)
EPSILONS=(F(1,4),F(1,2),F(1))
LAGS=(F(0),F(1,10),F(3,10),F(1),F(3),F(10),F(30),F(100),F(300),F(1000),F(10000))
CORRUPT=(F(0),F(1,5),F(2,5),F(3,5),F(4,5),F(1))

def schedule_cost(rows,g,schedule):
    done=set(); total=F(0)
    for t,group in schedule:
        assert 0<len(group)<=g and len(set(group))==len(group)
        assert not done.intersection(group)
        assert all(rows[i][0]<=t for i in group)
        total+=max(rows[i][1] for i in group)+t-min(rows[i][0] for i in group)
        done.update(group)
    assert done==set(range(len(rows)))
    return total

def exact_opt(rows,g):
    # All inputs are quarter-integers. Canonical offline batches are served
    # at their latest arrival, so arbitrary set partitioning is exact.
    n=len(rows); m=1<<n
    a=[int(x[0]*4) for x in rows]; x=[int(v[1]*4) for v in rows]
    assert all(F(a[i],4)==rows[i][0] and F(x[i],4)==rows[i][1] for i in range(n))
    lo=[0]*m; hi=[0]*m; radius=[0]*m; cost=[0]*m
    for mask in range(1,m):
        b=mask&-mask; i=b.bit_length()-1; rest=mask^b
        lo[mask]=min(lo[rest],a[i]) if rest else a[i]
        hi[mask]=max(hi[rest],a[i]) if rest else a[i]
        radius[mask]=max(radius[rest],x[i]); cost[mask]=radius[mask]+hi[mask]-lo[mask]
    dp=[0]+[10**15]*(m-1); choice=[0]*m
    for mask in range(1,m):
        first=mask&-mask; other=mask^first; sub=other
        while True:
            batch=sub|first
            if batch.bit_count()<=g:
                value=cost[batch]+dp[mask^batch]
                if value<dp[mask]:dp[mask]=value;choice[mask]=batch
            if not sub:break
            sub=(sub-1)&other
    batches=[]; mask=m-1
    while mask:
        group=choice[mask]; ids=tuple(i for i in range(n) if group>>i&1)
        batches.append((F(hi[group],4),ids));mask^=group
    batches.sort(key=lambda e:(e[0],e[1]))
    value=F(dp[-1],4)
    assert schedule_cost(rows,g,batches)==value
    return value,batches

def brute_opt(rows,g):
    # Independent restricted-growth partition enumeration for oracle audits.
    groups=[]; best=None
    def rec(i):
        nonlocal best
        if i==len(rows):
            s=[(max(rows[j][0] for j in b),tuple(b)) for b in groups]
            v=schedule_cost(rows,g,s)
            if best is None or v<best:best=v
            return
        for b in groups:
            if len(b)<g:
                b.append(i);rec(i+1);b.pop()
        groups.append([i]);rec(i+1);groups.pop()
    rec(0)
    return best

def class_schedule(rows,g):
    classes=defaultdict(list); out=[]
    for i,(a,x) in enumerate(rows):classes[dyadic_up(x)].append(i)
    for y,ids in classes.items():
        ids.sort(key=lambda i:(rows[i][0],i));j=0;pending=[]
        while j<len(ids) or pending:
            arrival=rows[ids[j]][0] if j<len(ids) else None
            deadline=rows[pending[0]][0]+y if pending else None
            t=arrival if deadline is None else deadline if arrival is None else min(arrival,deadline)
            while j<len(ids) and rows[ids[j]][0]==t:pending.append(ids[j]);j+=1
            while len(pending)>=g:
                out.append((t,tuple(pending[:g])));pending=pending[g:]
            if pending and t>=rows[pending[0]][0]+y:
                out.append((t,tuple(pending)));pending=[]
    return sorted(out,key=lambda e:(e[0],e[1]))

class RecordedAudit(Audit):
    def __init__(self,*args,**kwargs):
        self.actual_schedule=[]
        super().__init__(*args,**kwargs)
    def execute(self,groups,kind,aggregate_credit=F(0)):
        for group in groups:
            if group:self.actual_schedule.append((self.t,tuple(group)))
        return super().execute(groups,kind,aggregate_credit)

def generate(family,seed,n=12):
    rng=random.Random(2026111300+seed+10000*FAMILIES.index(family))
    if family=='bursty':
        times=[rng.choice((0,4,12,24))+rng.randrange(2) for _ in range(n)]
        radii=[rng.choice((4,8,16,32)) for _ in range(n)]
    elif family=='spread':
        times=[rng.randrange(129) for _ in range(n)]
        radii=[rng.choice((1,4,16,64)) for _ in range(n)]
    else:
        times=[rng.randrange(33) for _ in range(n)]
        radii=[2**rng.randrange(8) for _ in range(n)]
    offset=min(times)
    return sorted([(F(a-offset,4),F(x,4)) for a,x in zip(times,radii)])

def partition_advice(rows,g,optimal,alpha,seed):
    # Select whole optimal groups, then repartition their IDs with a fixed
    # independent shuffle. Every resulting service stays capacity feasible.
    rng=random.Random(seed); order=list(range(len(optimal)));rng.shuffle(order)
    k=(alpha.numerator*len(order))//alpha.denominator
    changed=set(order[:k]); ids=[i for j,(_,b) in enumerate(optimal) if j in changed for i in b]
    rng.shuffle(ids)
    out=[e for j,e in enumerate(optimal) if j not in changed]
    for j in range(0,len(ids),g):
        b=tuple(ids[j:j+g]);out.append((max(rows[i][0] for i in b),b))
    return sorted(out,key=lambda e:(e[0],e[1]))

def audit_implementation():
    rng=random.Random(20261113); comparisons=0; prefix=0
    for z in range(24):
        rows=sorted((F(rng.randrange(10),4),F(rng.randrange(1,9),4)) for _ in range(6))
        for g in (2,3,6):
            assert exact_opt(rows,g)[0]==brute_opt(rows,g);comparisons+=1
        g=3;full=path_schedule(rows,g)
        for cut in sorted(set(a for a,x in rows)):
            keep=[i for i,(a,x) in enumerate(rows) if a<=cut]
            partial=path_schedule([rows[i] for i in keep],g)
            left=[(t,tuple(keep[i] for i in b)) for t,b in partial if t<=cut]
            right=[(t,tuple(b)) for t,b in full if t<=cut]
            assert left==right;prefix+=1
    for rows in [[(F(0),F(1))],[(F(0),F(1)),(F(1,2),F(1)),(F(3),F(1))]]:
        expected=F(1)+sum(min(rows[i][0]-rows[i-1][0],F(1)) for i in range(1,len(rows)))
        assert exact_opt(rows,len(rows))[0]==expected
    # Published worked example: five requests at 16, one at 12; cost 30.
    example=[(F(0),F(8)),(F(0),F(8)),(F(4),F(4)),(F(4),F(4)),(F(8),F(2)),(F(8),F(4))]
    assert schedule_cost(example,8,path_schedule(example,8))==30
    return {'exact_oracle_vs_independent_partition_enumeration':comparisons,'baseline_prefix_causality_checks':prefix,'single_location_formula_checks':2,'paper_worked_example_cost':30}

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--seeds',type=int,default=20);parser.add_argument('--pilot',action='store_true')
    args=parser.parse_args();start=time.perf_counter();audit=audit_implementation()
    cases=[];records=[]
    for family in FAMILIES:
        for seed in range(args.seeds):
            rows=generate(family,seed)
            for g in CAPACITIES:
                opt,optimal=exact_opt(rows,g);base=path_schedule(rows,g)
                basecost=schedule_cost(rows,g,base);cls=class_schedule(rows,g);clscost=schedule_cost(rows,g,cls)
                case_id=f'{family}_{seed}_g{g}'
                cases.append({'id':case_id,'family':family,'seed':seed,'g':g,'requests':[[str(a),str(x)] for a,x in rows],
                              'OPT':str(opt),'optimal_schedule':[[str(t),list(b)] for t,b in optimal],
                              'baseline_cost':str(basecost),'class_cost':str(clscost)})
                for kind,levels in [('lateness',LAGS),('partition',CORRUPT)]:
                    if args.pilot and kind=='partition':continue
                    for level in levels:
                        advice=[(t+level*opt/len(optimal),b) for t,b in optimal] if kind=='lateness' else partition_advice(rows,g,optimal,level,910000+seed+100*FAMILIES.index(family))
                        advcost=schedule_cost(rows,g,advice)
                        if kind=='lateness':assert advcost==(1+level)*opt
                        for eps in EPSILONS:
                            engine=RecordedAudit(rows,g,advice,baseline=base,eps=eps);out=engine.run()
                            actual=schedule_cost(rows,g,engine.actual_schedule)
                            assert actual==F(out['ALG']) and actual>0
                            assert actual<= (1+eps)*advcost
                            records.append({'case':case_id,'family':family,'g':g,'kind':kind,'level':str(level),'epsilon':str(eps),
                                            'ALG':str(actual),'OPT':str(opt),'ADV':str(advcost),'B':str(basecost),'class_cost':str(clscost),
                                            'ratio':float(actual/opt),'advice_ratio':float(advcost/opt),'baseline_ratio':float(basecost/opt),
                                            'switches':out['switches'],'nonempty_switches':sum(e['cleared']>0 for e in out['trace'])})
                if len(cases)%9==0:print(f'PROGRESS {len(cases)} inputs, {len(records)} exact monitor runs; {time.perf_counter()-start:.1f}s',flush=True)
    result={'configuration':{'n':12,'families':FAMILIES,'capacities':CAPACITIES,'epsilons':list(map(str,EPSILONS)),
             'seeds_per_family':args.seeds,'time_and_radius_unit':'1/4','lateness_levels':list(map(str,LAGS)),
             'partition_levels':list(map(str,CORRUPT)),'selection':'all generated instances; no filtering','arithmetic':'exact fractions',
             'advice_information':'complete schedules held by harness; individual events revealed at their proposed service times',
             'monitor_constants':'unchanged eta=epsilon/2, delta=epsilon/[4(3+2/epsilon)]'},
             'implementation_audit':audit,'cases':cases,'records':records,'elapsed_seconds':time.perf_counter()-start}
    target=HERE/'results'/('pilot.json' if args.pilot else 'advice_experiments.json');target.parent.mkdir(exist_ok=True)
    target.write_text(json.dumps(result,indent=2),encoding='utf8')
    for eps in EPSILONS:
        for lag in (F(0),F(10),F(1000)):
            rows=[r for r in records if r['kind']=='lateness' and r['epsilon']==str(eps) and r['level']==str(lag)]
            print(json.dumps({'eps':str(eps),'advice_quality':float(1+lag),'mean_ALG_OPT':sum(r['ratio'] for r in rows)/len(rows),
                              'mean_B_OPT':sum(r['baseline_ratio'] for r in rows)/len(rows),'switch_fraction':sum(r['nonempty_switches']>0 for r in rows)/len(rows)}),flush=True)
    print(f'DONE {target.name}: {len(cases)} inputs, {len(records)} runs, {time.perf_counter()-start:.1f}s',flush=True)
if __name__=='__main__':main()

